A Challenge to Lepton Universality in B Meson Decays

One of the key assumptions of the Standard Model of fundamental particles is that the interactions of the charged leptons, namely electrons, muons, and taus, differ only because of their different masses. While precision tests comparing processes involving electrons and muons have not revealed any significant violation of this assumption, recent studies involving the higher-mass tau lepton have resulted in observations that challenge lepton universality at the level of four standard deviations. A confirmation of these results would point to new particles or interactions, and could have profound implications for our understanding of particle physics.

==> compile.py <==
#! /usr/bin/env python

from __future__ import print_function

import argparse
import os
import subprocess
import sys

def FullPath(path):
    return os.path.abspath(os.path.expandvars(os.path.expanduser(path)))

def PrintFile(path):
    with open(FullPath(path), 'r') as print_file:
        for line in print_file:
            print(line, end="")

def CheckCommand(command, message, print_file):
    with open(os.devnull, 'w') as null_file:
        #status = subprocess.call(command, stdout=null_file)
        status = subprocess.call(command)
        if status != 0:
            #print(message)
            #PrintFile(print_file)
            os.system("rm *.bbl")
            sys.exit("\n\n\033[91m==== Compilation error, exiting \033[0m\n\n")

def Compile(quick):
    #pdflatex = ["pdflatex","-shell-escape","-interaction","batchmode","-file-line-error","review_bxtaunu"]
    pdflatex = ["pdflatex","review_bxtaunu"]
    CheckCommand(pdflatex, "Failed initial compilation.", "review_bxtaunu.log")
    if quick: sys.exit()
    bibtex = ["bibtex","-terse","review_bxtaunu"]
    CheckCommand(bibtex, "Failed to generate bibliography.", "review_bxtaunu.blg")
    CheckCommand(pdflatex, "Failed second compilation.", "review_bxtaunu.log")
    CheckCommand(pdflatex, "Failed third and final compilation.", "review_bxtaunu.log")

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Compiles the review into a PDF",
                                     formatter_class=argparse.ArgumentDefaultsHelpFormatter)
    parser.add_argument("-q", "--quick", action="store_true",
                        help="Just run pdflatex once, skipping bibtex and recompilation steps. May leave bibliography and references out of date")
    args = parser.parse_args()

    Compile(args.quick)

